AutoML Segmentation for 3D Medical Image Data: Contribution to the MSD Challenge 2018

Fueled by recent advances in machine learning, there has been tremendous progress in the field of semantic segmentation for the medical image computing community. However, developed algorithms are often optimized and validated by hand based on one task only. In combination with small datasets, interpreting the generalizability of the results is often difficult. The Medical Segmentation Decathlon challenge addresses this problem, and aims to facilitate development of generalizable 3D semantic segmentation algorithms that require no manual parametrization. Such an algorithm was developed and is presented in this paper. It consists of a 3D convolutional neural network with encoder-decoder architecture employing residual-connections, skip-connections and multi-level generation of predictions. It works on anisotropic voxel-geometries and has anisotropic depth, i.e., the number of downsampling steps is a task-specific parameter. These depths are automatically inferred for each task prior to training. By combining this flexible architecture with on-the-fly data augmentation and little-to-no pre-- or postprocessing, promising results could be achieved. The code developed for this challenge will be available online after the final deadline at: https://github.com/ORippler/MSD_2018

==> Visualize_metrics.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import json\n",
    "import os\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "FPATH = '/home/staff/rippel/MSD/r_bs4_dec/'\n",
    "os.chdir(FPATH)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open('Predictions/metrics.json') as fp:\n",
    "    results = json.load(fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "def set_box_color(bp, color):\n",
    "    plt.setp(bp['boxes'], color=color)\n",
    "    plt.setp(bp['whiskers'], color=color)\n",
    "    plt.setp(bp['caps'], color=color)\n",
    "    plt.setp(bp['medians'], color=color)\n",
    "    \n",
    "def get_bxpstats(lstat):\n",
    "    return({'med': lstat['50pc'],\n",
    "            'q1':lstat['25pc'],\n",
    "            'q3':lstat['75pc'],\n",
    "            'whislo':lstat['min'],\n",
    "            'whishi':lstat['max']})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'r_bs4_dec'"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "FPATH.split('/')[-2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1080x360 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "list_DCS = []\n",
    "list_HSD = []\n",
    "ticks_all = []\n",
    "\n",
    "for task, labels in results.items():\n",
    "   \n",
    "    ticks = [tick.strip('_DCS') for tick in labels if 'DCS' in tick]\n",
    "    ticks_all += ticks\n",
    "    for task in ticks:\n",
    "        for label, lstats in labels.items():       \n",
    "            #print(lstats)\n",
    "            if task in label:\n",
    "                if '_DCS' in label:\n",
    "                    list_DCS.append(get_bxpstats(lstats))\n",
    "                elif'_HSD' in label:\n",
    "                    list_HSD.append(get_bxpstats(lstats))            \n",
    "        \n",
    "fig = plt.figure(figsize=(15,5))\n",
    "#plt.title('MSD_Challenge {}'.format(FPATH.split('/')[-2]))\n",
    "plt.title('MSD challenge evaluation scores')\n",
    "ax = plt.gca()\n",
    "bpl = ax.bxp(bxpstats = list_DCS, positions=np.array(range(len(list_DCS)))*2.0-0.4, widths=0.6, showfliers=False)\n",
    "bpr = ax.bxp(bxpstats = list_HSD, positions=np.array(range(len(list_DCS)))*2.0+0.4, widths=0.6, showfliers=False)\n",
    "\n",
    "set_box_color(bpl, '#D7191C') # colors are from http://colorbrewer2.org/\n",
    "set_box_color(bpr, '#2C7BB6')\n",
    "\n",
    "# draw temporary red and blue lines and use them to create a legend\n",
    "plt.plot([], c='#D7191C', label='Dice')\n",
    "plt.plot([], c='#2C7BB6', label='NSD')\n",
    "plt.legend(loc = 2)\n",
    "plt.xticks(range(0, len(ticks_all) * 2, 2), ticks_all, rotation=45)\n",
    "plt.xlim(-2, len(ticks_all)*2)\n",
    "plt.ylim(-0.05,1.1)\n",
    "plt.tight_layout()\n",
    "plt.savefig(FPATH.split('/')[-2], format='pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python [conda env:malira]",
   "language": "python",
   "name": "conda-env-malira-py"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

